Avoiding biases in binned fits

Binned maximum likelihood fits are an attractive option when analysing large datasets, but require care when computing likelihoods of continuous PDFs in bins. For many years the widely used statistical modelling package RooFit evaluated probabilities at the bin centre, leading to significant biases for strongly curved probability density functions. We demonstrate the biases with real-world examples, and introduce a PDF class to RooFit that removes these biases. The physics and computation performance of this new class are discussed.

==> figures/wInt_paper_plots/Nev_mean_sigfrac.C <==
void Nev_mean_sigfrac()
{
//=========Macro generated from canvas: mean_sigfrac/mean_sigfrac
//=========  (Thu Apr 15 22:05:46 2021) by ROOT version 6.23/01
   TCanvas *mean_sigfrac = new TCanvas("mean_sigfrac", "mean_sigfrac",0,53,800,600);
   mean_sigfrac->SetHighLightColor(2);
   mean_sigfrac->Range(1.563109,-2.216791,8.830466,1.681988);
   mean_sigfrac->SetFillColor(0);
   mean_sigfrac->SetBorderMode(0);
   mean_sigfrac->SetBorderSize(2);
   mean_sigfrac->SetLogx();
   mean_sigfrac->SetLeftMargin(0.15);
   mean_sigfrac->SetRightMargin(0.15);
   mean_sigfrac->SetBottomMargin(0.18);
   mean_sigfrac->SetFrameBorderMode(0);
   mean_sigfrac->SetFrameBorderMode(0);
   
   Double_t mean_sigfrac_fx1001[5] = {
   5000,
   50000,
   5e+07,
   500,
   500000};
   Double_t mean_sigfrac_fy1001[5] = {
   0.1922183,
   0.08864678,
   -0.3588669,
   0.20146,
   -0.01729186};
   Double_t mean_sigfrac_fex1001[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t mean_sigfrac_fey1001[5] = {
   0.8296317,
   0.9695363,
   0.9222174,
   0.6839323,
   1.019036};
   TGraphErrors *gre = new TGraphErrors(5,mean_sigfrac_fx1001,mean_sigfrac_fy1001,mean_sigfrac_fex1001,mean_sigfrac_fey1001);
   gre->SetName("mean_sigfrac");
   gre->SetTitle("f_{sig}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_sigfrac1001 = new TH1F("Graph_mean_sigfrac1001","f_{sig}",100,450,5.499995e+07);
   Graph_mean_sigfrac1001->SetMinimum(-1.515011);
   Graph_mean_sigfrac1001->SetMaximum(1.29211);
   Graph_mean_sigfrac1001->SetDirectory(0);
   Graph_mean_sigfrac1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_sigfrac1001->SetLineColor(ci);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitle("N_{ev}");
   Graph_mean_sigfrac1001->GetXaxis()->CenterTitle(true);
   Graph_mean_sigfrac1001->GetXaxis()->SetNdivisions(506);
   Graph_mean_sigfrac1001->GetXaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleFont(42);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_sigfrac1001->GetYaxis()->CenterTitle(true);
   Graph_mean_sigfrac1001->GetYaxis()->SetNdivisions(504);
   Graph_mean_sigfrac1001->GetYaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleOffset(1);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleFont(42);
   Graph_mean_sigfrac1001->GetZaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetZaxis()->SetTitleOffset(1);
   Graph_mean_sigfrac1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_sigfrac1001);
   
   gre->Draw("ap");
   TLine *line = new TLine(450,0,5.499995e+07,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4599248,0.9031739,0.5400752,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("f_{sig}");
   pt->Draw();
   mean_sigfrac->Modified();
   mean_sigfrac->cd();
   mean_sigfrac->SetSelected(mean_sigfrac);
}


==> figures/wInt_paper_plots/Nev_mean_theta1.C <==
void Nev_mean_theta1()
{
//=========Macro generated from canvas: mean_theta1/mean_theta1
//=========  (Thu Apr 15 22:05:46 2021) by ROOT version 6.23/01
   TCanvas *mean_theta1 = new TCanvas("mean_theta1", "mean_theta1",0,53,800,600);
   mean_theta1->SetHighLightColor(2);
   mean_theta1->Range(1.563109,-1.955882,8.830466,1.632476);
   mean_theta1->SetFillColor(0);
   mean_theta1->SetBorderMode(0);
   mean_theta1->SetBorderSize(2);
   mean_theta1->SetLogx();
   mean_theta1->SetLeftMargin(0.15);
   mean_theta1->SetRightMargin(0.15);
   mean_theta1->SetBottomMargin(0.18);
   mean_theta1->SetFrameBorderMode(0);
   mean_theta1->SetFrameBorderMode(0);
   
   Double_t mean_theta1_fx1002[5] = {
   5000,
   50000,
   5e+07,
   500,
   500000};
   Double_t mean_theta1_fy1002[5] = {
   0.04534391,
   0.06767662,
   -0.09610304,
   0.09385891,
   -0.02194001};
   Double_t mean_theta1_fex1002[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta1_fey1002[5] = {
   0.9857333,
   0.9906621,
   0.9985731,
   0.9358351,
   1.046001};
   TGraphErrors *gre = new TGraphErrors(5,mean_theta1_fx1002,mean_theta1_fy1002,mean_theta1_fex1002,mean_theta1_fey1002);
   gre->SetName("mean_theta1");
   gre->SetTitle("#theta_{1}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta11002 = new TH1F("Graph_mean_theta11002","#theta_{1}",100,450,5.499995e+07);
   Graph_mean_theta11002->SetMinimum(-1.309978);
   Graph_mean_theta11002->SetMaximum(1.27364);
   Graph_mean_theta11002->SetDirectory(0);
   Graph_mean_theta11002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta11002->SetLineColor(ci);
   Graph_mean_theta11002->GetXaxis()->SetTitle("N_{ev}");
   Graph_mean_theta11002->GetXaxis()->CenterTitle(true);
   Graph_mean_theta11002->GetXaxis()->SetNdivisions(506);
   Graph_mean_theta11002->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta11002->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta11002->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta11002->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta11002->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta11002->GetYaxis()->CenterTitle(true);
   Graph_mean_theta11002->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta11002->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta11002->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta11002->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta11002->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta11002->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta11002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta11002);
   
   gre->Draw("ap");
   TLine *line = new TLine(450,0,5.499995e+07,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{1}");
   pt->Draw();
   mean_theta1->Modified();
   mean_theta1->cd();
   mean_theta1->SetSelected(mean_theta1);
}


==> figures/wInt_paper_plots/Nev_mean_theta2.C <==
void Nev_mean_theta2()
{
//=========Macro generated from canvas: mean_theta2/mean_theta2
//=========  (Thu Apr 15 22:05:46 2021) by ROOT version 6.23/01
   TCanvas *mean_theta2 = new TCanvas("mean_theta2", "mean_theta2",0,53,800,600);
   mean_theta2->SetHighLightColor(2);
   mean_theta2->Range(1.563109,-2.091938,8.830466,2.002467);
   mean_theta2->SetFillColor(0);
   mean_theta2->SetBorderMode(0);
   mean_theta2->SetBorderSize(2);
   mean_theta2->SetLogx();
   mean_theta2->SetLeftMargin(0.15);
   mean_theta2->SetRightMargin(0.15);
   mean_theta2->SetBottomMargin(0.18);
   mean_theta2->SetFrameBorderMode(0);
   mean_theta2->SetFrameBorderMode(0);
   
   Double_t mean_theta2_fx1003[5] = {
   5000,
   50000,
   5e+07,
   500,
   500000};
   Double_t mean_theta2_fy1003[5] = {
   -0.02403359,
   -0.07202351,
   0.3779235,
   -0.1115342,
   0.04782734};
   Double_t mean_theta2_fex1003[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta2_fey1003[5] = {
   0.9474519,
   0.9540486,
   0.9694386,
   0.9977464,
   1.062517};
   TGraphErrors *gre = new TGraphErrors(5,mean_theta2_fx1003,mean_theta2_fy1003,mean_theta2_fex1003,mean_theta2_fey1003);
   gre->SetName("mean_theta2");
   gre->SetTitle("#theta_{2}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1181;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta21003 = new TH1F("Graph_mean_theta21003","#theta_{2}",100,450,5.499995e+07);
   Graph_mean_theta21003->SetMinimum(-1.354945);
   Graph_mean_theta21003->SetMaximum(1.593026);
   Graph_mean_theta21003->SetDirectory(0);
   Graph_mean_theta21003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta21003->SetLineColor(ci);
   Graph_mean_theta21003->GetXaxis()->SetTitle("N_{ev}");
   Graph_mean_theta21003->GetXaxis()->CenterTitle(true);
   Graph_mean_theta21003->GetXaxis()->SetNdivisions(506);
   Graph_mean_theta21003->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta21003->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta21003->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta21003->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta21003->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta21003->GetYaxis()->CenterTitle(true);
   Graph_mean_theta21003->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta21003->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta21003->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta21003->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta21003->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta21003->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta21003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta21003);
   
   gre->Draw("ap");
   TLine *line = new TLine(450,0,5.499995e+07,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{2}");
   pt->Draw();
   mean_theta2->Modified();
   mean_theta2->cd();
   mean_theta2->SetSelected(mean_theta2);
}


==> figures/wInt_paper_plots/Nev_mean_theta3.C <==
void Nev_mean_theta3()
{
//=========Macro generated from canvas: mean_theta3/mean_theta3
//=========  (Thu Apr 15 22:05:46 2021) by ROOT version 6.23/01
   TCanvas *mean_theta3 = new TCanvas("mean_theta3", "mean_theta3",0,53,800,600);
   mean_theta3->SetHighLightColor(2);
   mean_theta3->Range(1.563109,-1.882577,8.830466,1.639681);
   mean_theta3->SetFillColor(0);
   mean_theta3->SetBorderMode(0);
   mean_theta3->SetBorderSize(2);
   mean_theta3->SetLogx();
   mean_theta3->SetLeftMargin(0.15);
   mean_theta3->SetRightMargin(0.15);
   mean_theta3->SetBottomMargin(0.18);
   mean_theta3->SetFrameBorderMode(0);
   mean_theta3->SetFrameBorderMode(0);
   
   Double_t mean_theta3_fx1004[5] = {
   5000,
   50000,
   5e+07,
   500,
   500000};
   Double_t mean_theta3_fy1004[5] = {
   -0.04217648,
   -0.03849092,
   0.0136787,
   -0.03693084,
   0.03309882};
   Double_t mean_theta3_fex1004[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta3_fey1004[5] = {
   0.9672353,
   0.9987437,
   0.9920836,
   0.9408535,
   1.043021};
   TGraphErrors *gre = new TGraphErrors(5,mean_theta3_fx1004,mean_theta3_fy1004,mean_theta3_fex1004,mean_theta3_fey1004);
   gre->SetName("mean_theta3");
   gre->SetTitle("#theta_{3}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1182;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta31004 = new TH1F("Graph_mean_theta31004","#theta_{3}",100,450,5.499995e+07);
   Graph_mean_theta31004->SetMinimum(-1.24857);
   Graph_mean_theta31004->SetMaximum(1.287455);
   Graph_mean_theta31004->SetDirectory(0);
   Graph_mean_theta31004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta31004->SetLineColor(ci);
   Graph_mean_theta31004->GetXaxis()->SetTitle("N_{ev}");
   Graph_mean_theta31004->GetXaxis()->CenterTitle(true);
   Graph_mean_theta31004->GetXaxis()->SetNdivisions(506);
   Graph_mean_theta31004->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta31004->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta31004->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta31004->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta31004->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta31004->GetYaxis()->CenterTitle(true);
   Graph_mean_theta31004->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta31004->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta31004->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta31004->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta31004->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta31004->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta31004->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta31004);
   
   gre->Draw("ap");
   TLine *line = new TLine(450,0,5.499995e+07,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9156957,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{3}");
   pt->Draw();
   mean_theta3->Modified();
   mean_theta3->cd();
   mean_theta3->SetSelected(mean_theta3);
}


==> figures/wInt_paper_plots/Nev_mean_theta4.C <==
void Nev_mean_theta4()
{
//=========Macro generated from canvas: mean_theta4/mean_theta4
//=========  (Thu Apr 15 22:05:46 2021) by ROOT version 6.23/01
   TCanvas *mean_theta4 = new TCanvas("mean_theta4", "mean_theta4",0,53,800,600);
   mean_theta4->SetHighLightColor(2);
   mean_theta4->Range(1.563109,-2.309769,8.830466,1.694856);
   mean_theta4->SetFillColor(0);
   mean_theta4->SetBorderMode(0);
   mean_theta4->SetBorderSize(2);
   mean_theta4->SetLogx();
   mean_theta4->SetLeftMargin(0.15);
   mean_theta4->SetRightMargin(0.15);
   mean_theta4->SetBottomMargin(0.18);
   mean_theta4->SetFrameBorderMode(0);
   mean_theta4->SetFrameBorderMode(0);
   
   Double_t mean_theta4_fx1005[5] = {
   5000,
   50000,
   5e+07,
   500,
   500000};
   Double_t mean_theta4_fy1005[5] = {
   0.01197258,
   0.0460312,
   -0.37077,
   0.07353628,
   -0.1038791};
   Double_t mean_theta4_fex1005[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta4_fey1005[5] = {
   0.9437801,
   0.9794893,
   0.9778886,
   0.98058,
   1.064802};
   TGraphErrors *gre = new TGraphErrors(5,mean_theta4_fx1005,mean_theta4_fy1005,mean_theta4_fex1005,mean_theta4_fey1005);
   gre->SetName("mean_theta4");
   gre->SetTitle("#theta_{4}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1183;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta41005 = new TH1F("Graph_mean_theta41005","#theta_{4}",100,450,5.499995e+07);
   Graph_mean_theta41005->SetMinimum(-1.588936);
   Graph_mean_theta41005->SetMaximum(1.294394);
   Graph_mean_theta41005->SetDirectory(0);
   Graph_mean_theta41005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta41005->SetLineColor(ci);
   Graph_mean_theta41005->GetXaxis()->SetTitle("N_{ev}");
   Graph_mean_theta41005->GetXaxis()->CenterTitle(true);
   Graph_mean_theta41005->GetXaxis()->SetNdivisions(506);
   Graph_mean_theta41005->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta41005->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta41005->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta41005->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta41005->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta41005->GetYaxis()->CenterTitle(true);
   Graph_mean_theta41005->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta41005->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta41005->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta41005->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta41005->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta41005->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta41005->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta41005);
   
   gre->Draw("ap");
   TLine *line = new TLine(450,0,5.499995e+07,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{4}");
   pt->Draw();
   mean_theta4->Modified();
   mean_theta4->cd();
   mean_theta4->SetSelected(mean_theta4);
}


==> figures/wInt_paper_plots/mean_sigfrac.C <==
void mean_sigfrac()
{
//=========Macro generated from canvas: mean_sigfrac/mean_sigfrac
//=========  (Thu Apr 15 22:05:33 2021) by ROOT version 6.23/01
   TCanvas *mean_sigfrac = new TCanvas("mean_sigfrac", "mean_sigfrac",0,53,800,600);
   mean_sigfrac->SetHighLightColor(2);
   mean_sigfrac->Range(-120.5143,-1.862227,682.9143,1.579019);
   mean_sigfrac->SetFillColor(0);
   mean_sigfrac->SetBorderMode(0);
   mean_sigfrac->SetBorderSize(2);
   mean_sigfrac->SetLeftMargin(0.15);
   mean_sigfrac->SetRightMargin(0.15);
   mean_sigfrac->SetBottomMargin(0.18);
   mean_sigfrac->SetFrameBorderMode(0);
   mean_sigfrac->SetFrameBorderMode(0);
   
   Double_t mean_sigfrac_fx1001[6] = {
   16,
   32,
   128,
   8,
   512,
   256};
   Double_t mean_sigfrac_fy1001[6] = {
   -0.05315458,
   -0.01729186,
   0.01854052,
   -0.02681299,
   0.03723905,
   0.02273131};
   Double_t mean_sigfrac_fex1001[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t mean_sigfrac_fey1001[6] = {
   0.9554632,
   1.019036,
   0.9865608,
   0.9260447,
   0.9808764,
   1.005688};
   TGraphErrors *gre = new TGraphErrors(6,mean_sigfrac_fx1001,mean_sigfrac_fy1001,mean_sigfrac_fex1001,mean_sigfrac_fey1001);
   gre->SetName("mean_sigfrac");
   gre->SetTitle("f_{sig}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_sigfrac1001 = new TH1F("Graph_mean_sigfrac1001","f_{sig}",100,0,562.4);
   Graph_mean_sigfrac1001->SetMinimum(-1.242803);
   Graph_mean_sigfrac1001->SetMaximum(1.234894);
   Graph_mean_sigfrac1001->SetDirectory(0);
   Graph_mean_sigfrac1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_sigfrac1001->SetLineColor(ci);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitle("N_{bins}");
   Graph_mean_sigfrac1001->GetXaxis()->CenterTitle(true);
   Graph_mean_sigfrac1001->GetXaxis()->SetNdivisions(3000506);
   Graph_mean_sigfrac1001->GetXaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleFont(42);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_sigfrac1001->GetYaxis()->CenterTitle(true);
   Graph_mean_sigfrac1001->GetYaxis()->SetNdivisions(504);
   Graph_mean_sigfrac1001->GetYaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleOffset(1);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleFont(42);
   Graph_mean_sigfrac1001->GetZaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetZaxis()->SetTitleOffset(1);
   Graph_mean_sigfrac1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_sigfrac1001);
   
   gre->Draw("ap");
   TLine *line = new TLine(0,0,562.4,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4599248,0.9031739,0.5400752,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("f_{sig}");
   pt->Draw();
   mean_sigfrac->Modified();
   mean_sigfrac->cd();
   mean_sigfrac->SetSelected(mean_sigfrac);
}


==> figures/wInt_paper_plots/mean_theta1.C <==
void mean_theta1()
{
//=========Macro generated from canvas: mean_theta1/mean_theta1
//=========  (Thu Apr 15 22:05:33 2021) by ROOT version 6.23/01
   TCanvas *mean_theta1 = new TCanvas("mean_theta1", "mean_theta1",0,53,800,600);
   mean_theta1->SetHighLightColor(2);
   mean_theta1->Range(-120.5143,-1.921013,682.9143,1.633454);
   mean_theta1->SetFillColor(0);
   mean_theta1->SetBorderMode(0);
   mean_theta1->SetBorderSize(2);
   mean_theta1->SetLeftMargin(0.15);
   mean_theta1->SetRightMargin(0.15);
   mean_theta1->SetBottomMargin(0.18);
   mean_theta1->SetFrameBorderMode(0);
   mean_theta1->SetFrameBorderMode(0);
   
   Double_t mean_theta1_fx1002[6] = {
   16,
   32,
   128,
   8,
   512,
   256};
   Double_t mean_theta1_fy1002[6] = {
   -0.01764247,
   -0.02194001,
   -0.05602602,
   -0.001772159,
   0.01785597,
   0.02639882};
   Double_t mean_theta1_fex1002[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta1_fey1002[6] = {
   1.00911,
   1.046001,
   1.001017,
   1.061295,
   0.9957226,
   1.03834};
   TGraphErrors *gre = new TGraphErrors(6,mean_theta1_fx1002,mean_theta1_fy1002,mean_theta1_fex1002,mean_theta1_fey1002);
   gre->SetName("mean_theta1");
   gre->SetTitle("#theta_{1}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta11002 = new TH1F("Graph_mean_theta11002","#theta_{1}",100,0,562.4);
   Graph_mean_theta11002->SetMinimum(-1.281209);
   Graph_mean_theta11002->SetMaximum(1.278007);
   Graph_mean_theta11002->SetDirectory(0);
   Graph_mean_theta11002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta11002->SetLineColor(ci);
   Graph_mean_theta11002->GetXaxis()->SetTitle("N_{bins}");
   Graph_mean_theta11002->GetXaxis()->CenterTitle(true);
   Graph_mean_theta11002->GetXaxis()->SetNdivisions(3000506);
   Graph_mean_theta11002->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta11002->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta11002->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta11002->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta11002->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta11002->GetYaxis()->CenterTitle(true);
   Graph_mean_theta11002->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta11002->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta11002->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta11002->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta11002->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta11002->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta11002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta11002);
   
   gre->Draw("ap");
   TLine *line = new TLine(0,0,562.4,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{1}");
   pt->Draw();
   mean_theta1->Modified();
   mean_theta1->cd();
   mean_theta1->SetSelected(mean_theta1);
}


==> figures/wInt_paper_plots/mean_theta2.C <==
void mean_theta2()
{
//=========Macro generated from canvas: mean_theta2/mean_theta2
//=========  (Thu Apr 15 22:05:33 2021) by ROOT version 6.23/01
   TCanvas *mean_theta2 = new TCanvas("mean_theta2", "mean_theta2",0,53,800,600);
   mean_theta2->SetHighLightColor(2);
   mean_theta2->Range(-120.5143,-1.946668,682.9143,1.707431);
   mean_theta2->SetFillColor(0);
   mean_theta2->SetBorderMode(0);
   mean_theta2->SetBorderSize(2);
   mean_theta2->SetLeftMargin(0.15);
   mean_theta2->SetRightMargin(0.15);
   mean_theta2->SetBottomMargin(0.18);
   mean_theta2->SetFrameBorderMode(0);
   mean_theta2->SetFrameBorderMode(0);
   
   Double_t mean_theta2_fx1003[6] = {
   16,
   32,
   128,
   8,
   512,
   256};
   Double_t mean_theta2_fy1003[6] = {
   0.09006731,
   0.04782734,
   0.03395099,
   -0.02815894,
   0.1402428,
   0.02608046};
   Double_t mean_theta2_fex1003[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta2_fey1003[6] = {
   1.032708,
   1.062517,
   0.9705131,
   1.041525,
   0.9230651,
   1.022273};
   TGraphErrors *gre = new TGraphErrors(6,mean_theta2_fx1003,mean_theta2_fy1003,mean_theta2_fex1003,mean_theta2_fey1003);
   gre->SetName("mean_theta2");
   gre->SetTitle("#theta_{2}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1181;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta21003 = new TH1F("Graph_mean_theta21003","#theta_{2}",100,0,562.4);
   Graph_mean_theta21003->SetMinimum(-1.28893);
   Graph_mean_theta21003->SetMaximum(1.342021);
   Graph_mean_theta21003->SetDirectory(0);
   Graph_mean_theta21003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta21003->SetLineColor(ci);
   Graph_mean_theta21003->GetXaxis()->SetTitle("N_{bins}");
   Graph_mean_theta21003->GetXaxis()->CenterTitle(true);
   Graph_mean_theta21003->GetXaxis()->SetNdivisions(3000506);
   Graph_mean_theta21003->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta21003->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta21003->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta21003->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta21003->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta21003->GetYaxis()->CenterTitle(true);
   Graph_mean_theta21003->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta21003->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta21003->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta21003->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta21003->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta21003->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta21003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta21003);
   
   gre->Draw("ap");
   TLine *line = new TLine(0,0,562.4,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{2}");
   pt->Draw();
   mean_theta2->Modified();
   mean_theta2->cd();
   mean_theta2->SetSelected(mean_theta2);
}


==> figures/wInt_paper_plots/mean_theta3.C <==
void mean_theta3()
{
//=========Macro generated from canvas: mean_theta3/mean_theta3
//=========  (Thu Apr 15 22:05:33 2021) by ROOT version 6.23/01
   TCanvas *mean_theta3 = new TCanvas("mean_theta3", "mean_theta3",0,53,800,600);
   mean_theta3->SetHighLightColor(2);
   mean_theta3->Range(-120.5143,-1.954606,682.9143,1.653401);
   mean_theta3->SetFillColor(0);
   mean_theta3->SetBorderMode(0);
   mean_theta3->SetBorderSize(2);
   mean_theta3->SetLeftMargin(0.15);
   mean_theta3->SetRightMargin(0.15);
   mean_theta3->SetBottomMargin(0.18);
   mean_theta3->SetFrameBorderMode(0);
   mean_theta3->SetFrameBorderMode(0);
   
   Double_t mean_theta3_fx1004[6] = {
   16,
   32,
   128,
   8,
   512,
   256};
   Double_t mean_theta3_fy1004[6] = {
   -0.02884625,
   0.03309882,
   0.05388073,
   -0.02258679,
   -0.03794516,
   -0.002747343};
   Double_t mean_theta3_fex1004[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta3_fey1004[6] = {
   1.059838,
   1.043021,
   0.987438,
   1.045999,
   1.041698,
   1.058686};
   TGraphErrors *gre = new TGraphErrors(6,mean_theta3_fx1004,mean_theta3_fy1004,mean_theta3_fex1004,mean_theta3_fey1004);
   gre->SetName("mean_theta3");
   gre->SetTitle("#theta_{3}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1182;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta31004 = new TH1F("Graph_mean_theta31004","#theta_{3}",100,0,562.4);
   Graph_mean_theta31004->SetMinimum(-1.305164);
   Graph_mean_theta31004->SetMaximum(1.2926);
   Graph_mean_theta31004->SetDirectory(0);
   Graph_mean_theta31004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta31004->SetLineColor(ci);
   Graph_mean_theta31004->GetXaxis()->SetTitle("N_{bins}");
   Graph_mean_theta31004->GetXaxis()->CenterTitle(true);
   Graph_mean_theta31004->GetXaxis()->SetNdivisions(3000506);
   Graph_mean_theta31004->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta31004->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta31004->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta31004->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta31004->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta31004->GetYaxis()->CenterTitle(true);
   Graph_mean_theta31004->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta31004->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta31004->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta31004->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta31004->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta31004->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta31004->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta31004);
   
   gre->Draw("ap");
   TLine *line = new TLine(0,0,562.4,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9156957,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{3}");
   pt->Draw();
   mean_theta3->Modified();
   mean_theta3->cd();
   mean_theta3->SetSelected(mean_theta3);
}


==> figures/wInt_paper_plots/mean_theta4.C <==
void mean_theta4()
{
//=========Macro generated from canvas: mean_theta4/mean_theta4
//=========  (Thu Apr 15 22:05:34 2021) by ROOT version 6.23/01
   TCanvas *mean_theta4 = new TCanvas("mean_theta4", "mean_theta4",0,53,800,600);
   mean_theta4->SetHighLightColor(2);
   mean_theta4->Range(-120.5143,-2.079403,682.9143,1.715271);
   mean_theta4->SetFillColor(0);
   mean_theta4->SetBorderMode(0);
   mean_theta4->SetBorderSize(2);
   mean_theta4->SetLeftMargin(0.15);
   mean_theta4->SetRightMargin(0.15);
   mean_theta4->SetBottomMargin(0.18);
   mean_theta4->SetFrameBorderMode(0);
   mean_theta4->SetFrameBorderMode(0);
   
   Double_t mean_theta4_fx1005[6] = {
   16,
   32,
   128,
   8,
   512,
   256};
   Double_t mean_theta4_fy1005[6] = {
   -0.100797,
   -0.1038791,
   -0.0766491,
   0.06013478,
   -0.2108318,
   -0.08841363};
   Double_t mean_theta4_fex1005[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta4_fey1005[6] = {
   1.025246,
   1.064802,
   0.9319237,
   1.047988,
   0.8870839,
   1.000281};
   TGraphErrors *gre = new TGraphErrors(6,mean_theta4_fx1005,mean_theta4_fy1005,mean_theta4_fex1005,mean_theta4_fey1005);
   gre->SetName("mean_theta4");
   gre->SetTitle("#theta_{4}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1183;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta41005 = new TH1F("Graph_mean_theta41005","#theta_{4}",100,0,562.4);
   Graph_mean_theta41005->SetMinimum(-1.396362);
   Graph_mean_theta41005->SetMaximum(1.335803);
   Graph_mean_theta41005->SetDirectory(0);
   Graph_mean_theta41005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta41005->SetLineColor(ci);
   Graph_mean_theta41005->GetXaxis()->SetTitle("N_{bins}");
   Graph_mean_theta41005->GetXaxis()->CenterTitle(true);
   Graph_mean_theta41005->GetXaxis()->SetNdivisions(3000506);
   Graph_mean_theta41005->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta41005->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta41005->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta41005->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta41005->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta41005->GetYaxis()->CenterTitle(true);
   Graph_mean_theta41005->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta41005->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta41005->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta41005->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta41005->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta41005->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta41005->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta41005);
   
   gre->Draw("ap");
   TLine *line = new TLine(0,0,562.4,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{4}");
   pt->Draw();
   mean_theta4->Modified();
   mean_theta4->cd();
   mean_theta4->SetSelected(mean_theta4);
}


==> figures/woInt_paper_plots/Nev_mean_sigfrac.C <==
void Nev_mean_sigfrac()
{
//=========Macro generated from canvas: mean_sigfrac/mean_sigfrac
//=========  (Thu Apr 15 22:04:19 2021) by ROOT version 6.23/01
   TCanvas *mean_sigfrac = new TCanvas("mean_sigfrac", "mean_sigfrac",0,53,800,600);
   mean_sigfrac->SetHighLightColor(2);
   mean_sigfrac->Range(1.563109,-37.6567,8.830466,8.257514);
   mean_sigfrac->SetFillColor(0);
   mean_sigfrac->SetBorderMode(0);
   mean_sigfrac->SetBorderSize(2);
   mean_sigfrac->SetLogx();
   mean_sigfrac->SetLeftMargin(0.15);
   mean_sigfrac->SetRightMargin(0.15);
   mean_sigfrac->SetBottomMargin(0.18);
   mean_sigfrac->SetFrameBorderMode(0);
   mean_sigfrac->SetFrameBorderMode(0);
   
   Double_t mean_sigfrac_fx1001[5] = {
   5000,
   50000,
   5e+07,
   500,
   500000};
   Double_t mean_sigfrac_fy1001[5] = {
   0.01013548,
   -0.7197906,
   -25.71672,
   0.1337058,
   -2.666131};
   Double_t mean_sigfrac_fex1001[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t mean_sigfrac_fey1001[5] = {
   0.7327837,
   0.8205871,
   0.920564,
   0.7775343,
   0.9250746};
   TGraphErrors *gre = new TGraphErrors(5,mean_sigfrac_fx1001,mean_sigfrac_fy1001,mean_sigfrac_fex1001,mean_sigfrac_fey1001);
   gre->SetName("mean_sigfrac");
   gre->SetTitle("f_{sig}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_sigfrac1001 = new TH1F("Graph_mean_sigfrac1001","f_{sig}",100,450,5.499995e+07);
   Graph_mean_sigfrac1001->SetMinimum(-29.39214);
   Graph_mean_sigfrac1001->SetMaximum(3.666093);
   Graph_mean_sigfrac1001->SetDirectory(0);
   Graph_mean_sigfrac1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_sigfrac1001->SetLineColor(ci);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitle("N_{ev}");
   Graph_mean_sigfrac1001->GetXaxis()->CenterTitle(true);
   Graph_mean_sigfrac1001->GetXaxis()->SetNdivisions(506);
   Graph_mean_sigfrac1001->GetXaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleFont(42);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_sigfrac1001->GetYaxis()->CenterTitle(true);
   Graph_mean_sigfrac1001->GetYaxis()->SetNdivisions(504);
   Graph_mean_sigfrac1001->GetYaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleOffset(1);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleFont(42);
   Graph_mean_sigfrac1001->GetZaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetZaxis()->SetTitleOffset(1);
   Graph_mean_sigfrac1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_sigfrac1001);
   
   gre->Draw("ap");
   TLine *line = new TLine(450,0,5.499995e+07,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4599248,0.9031739,0.5400752,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("f_{sig}");
   pt->Draw();
   mean_sigfrac->Modified();
   mean_sigfrac->cd();
   mean_sigfrac->SetSelected(mean_sigfrac);
}


==> figures/woInt_paper_plots/Nev_mean_theta1.C <==
void Nev_mean_theta1()
{
//=========Macro generated from canvas: mean_theta1/mean_theta1
//=========  (Thu Apr 15 22:04:19 2021) by ROOT version 6.23/01
   TCanvas *mean_theta1 = new TCanvas("mean_theta1", "mean_theta1",0,53,800,600);
   mean_theta1->SetHighLightColor(2);
   mean_theta1->Range(1.563109,-15.41999,8.830466,4.282334);
   mean_theta1->SetFillColor(0);
   mean_theta1->SetBorderMode(0);
   mean_theta1->SetBorderSize(2);
   mean_theta1->SetLogx();
   mean_theta1->SetLeftMargin(0.15);
   mean_theta1->SetRightMargin(0.15);
   mean_theta1->SetBottomMargin(0.18);
   mean_theta1->SetFrameBorderMode(0);
   mean_theta1->SetFrameBorderMode(0);
   
   Double_t mean_theta1_fx1002[5] = {
   5000,
   50000,
   5e+07,
   500,
   500000};
   Double_t mean_theta1_fy1002[5] = {
   -0.02291357,
   -0.329845,
   -9.699168,
   0.1478074,
   -0.9501943};
   Double_t mean_theta1_fex1002[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta1_fey1002[5] = {
   0.9510465,
   0.9561056,
   0.9922619,
   0.9821555,
   1.025955};
   TGraphErrors *gre = new TGraphErrors(5,mean_theta1_fx1002,mean_theta1_fy1002,mean_theta1_fex1002,mean_theta1_fey1002);
   gre->SetName("mean_theta1");
   gre->SetTitle("#theta_{1}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta11002 = new TH1F("Graph_mean_theta11002","#theta_{1}",100,450,5.499995e+07);
   Graph_mean_theta11002->SetMinimum(-11.87357);
   Graph_mean_theta11002->SetMaximum(2.312102);
   Graph_mean_theta11002->SetDirectory(0);
   Graph_mean_theta11002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta11002->SetLineColor(ci);
   Graph_mean_theta11002->GetXaxis()->SetTitle("N_{ev}");
   Graph_mean_theta11002->GetXaxis()->CenterTitle(true);
   Graph_mean_theta11002->GetXaxis()->SetNdivisions(506);
   Graph_mean_theta11002->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta11002->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta11002->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta11002->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta11002->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta11002->GetYaxis()->CenterTitle(true);
   Graph_mean_theta11002->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta11002->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta11002->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta11002->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta11002->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta11002->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta11002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta11002);
   
   gre->Draw("ap");
   TLine *line = new TLine(450,0,5.499995e+07,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{1}");
   pt->Draw();
   mean_theta1->Modified();
   mean_theta1->cd();
   mean_theta1->SetSelected(mean_theta1);
}


==> figures/woInt_paper_plots/Nev_mean_theta2.C <==
void Nev_mean_theta2()
{
//=========Macro generated from canvas: mean_theta2/mean_theta2
//=========  (Thu Apr 15 22:04:19 2021) by ROOT version 6.23/01
   TCanvas *mean_theta2 = new TCanvas("mean_theta2", "mean_theta2",0,53,800,600);
   mean_theta2->SetHighLightColor(2);
   mean_theta2->Range(1.563109,-18.83008,8.830466,55.69301);
   mean_theta2->SetFillColor(0);
   mean_theta2->SetBorderMode(0);
   mean_theta2->SetBorderSize(2);
   mean_theta2->SetLogx();
   mean_theta2->SetLeftMargin(0.15);
   mean_theta2->SetRightMargin(0.15);
   mean_theta2->SetBottomMargin(0.18);
   mean_theta2->SetFrameBorderMode(0);
   mean_theta2->SetFrameBorderMode(0);
   
   Double_t mean_theta2_fx1003[5] = {
   5000,
   50000,
   5e+07,
   500,
   500000};
   Double_t mean_theta2_fy1003[5] = {
   0.4328943,
   1.386731,
   42.84845,
   -0.01830313,
   4.44559};
   Double_t mean_theta2_fex1003[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta2_fey1003[5] = {
   0.9506191,
   0.9464441,
   0.9208644,
   0.9262333,
   0.9393543};
   TGraphErrors *gre = new TGraphErrors(5,mean_theta2_fx1003,mean_theta2_fy1003,mean_theta2_fex1003,mean_theta2_fey1003);
   gre->SetName("mean_theta2");
   gre->SetTitle("#theta_{2}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1181;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta21003 = new TH1F("Graph_mean_theta21003","#theta_{2}",100,450,5.499995e+07);
   Graph_mean_theta21003->SetMinimum(-5.415922);
   Graph_mean_theta21003->SetMaximum(48.2407);
   Graph_mean_theta21003->SetDirectory(0);
   Graph_mean_theta21003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta21003->SetLineColor(ci);
   Graph_mean_theta21003->GetXaxis()->SetTitle("N_{ev}");
   Graph_mean_theta21003->GetXaxis()->CenterTitle(true);
   Graph_mean_theta21003->GetXaxis()->SetNdivisions(506);
   Graph_mean_theta21003->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta21003->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta21003->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta21003->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta21003->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta21003->GetYaxis()->CenterTitle(true);
   Graph_mean_theta21003->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta21003->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta21003->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta21003->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta21003->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta21003->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta21003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta21003);
   
   gre->Draw("ap");
   TLine *line = new TLine(450,0,5.499995e+07,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{2}");
   pt->Draw();
   mean_theta2->Modified();
   mean_theta2->cd();
   mean_theta2->SetSelected(mean_theta2);
}


==> figures/woInt_paper_plots/Nev_mean_theta3.C <==
void Nev_mean_theta3()
{
//=========Macro generated from canvas: mean_theta3/mean_theta3
//=========  (Thu Apr 15 22:04:20 2021) by ROOT version 6.23/01
   TCanvas *mean_theta3 = new TCanvas("mean_theta3", "mean_theta3",0,53,800,600);
   mean_theta3->SetHighLightColor(2);
   mean_theta3->Range(1.563109,-2.47785,8.830466,3.472258);
   mean_theta3->SetFillColor(0);
   mean_theta3->SetBorderMode(0);
   mean_theta3->SetBorderSize(2);
   mean_theta3->SetLogx();
   mean_theta3->SetLeftMargin(0.15);
   mean_theta3->SetRightMargin(0.15);
   mean_theta3->SetBottomMargin(0.18);
   mean_theta3->SetFrameBorderMode(0);
   mean_theta3->SetFrameBorderMode(0);
   
   Double_t mean_theta3_fx1004[5] = {
   5000,
   50000,
   5e+07,
   500,
   500000};
   Double_t mean_theta3_fy1004[5] = {
   0.01452559,
   0.09256489,
   1.548474,
   -0.08002014,
   0.1110957};
   Double_t mean_theta3_fex1004[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta3_fey1004[5] = {
   0.9518959,
   1.00563,
   0.9717664,
   0.9698036,
   1.026862};
   TGraphErrors *gre = new TGraphErrors(5,mean_theta3_fx1004,mean_theta3_fy1004,mean_theta3_fex1004,mean_theta3_fey1004);
   gre->SetName("mean_theta3");
   gre->SetTitle("#theta_{3}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1182;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta31004 = new TH1F("Graph_mean_theta31004","#theta_{3}",100,450,5.499995e+07);
   Graph_mean_theta31004->SetMinimum(-1.40683);
   Graph_mean_theta31004->SetMaximum(2.877247);
   Graph_mean_theta31004->SetDirectory(0);
   Graph_mean_theta31004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta31004->SetLineColor(ci);
   Graph_mean_theta31004->GetXaxis()->SetTitle("N_{ev}");
   Graph_mean_theta31004->GetXaxis()->CenterTitle(true);
   Graph_mean_theta31004->GetXaxis()->SetNdivisions(506);
   Graph_mean_theta31004->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta31004->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta31004->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta31004->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta31004->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta31004->GetYaxis()->CenterTitle(true);
   Graph_mean_theta31004->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta31004->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta31004->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta31004->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta31004->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta31004->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta31004->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta31004);
   
   gre->Draw("ap");
   TLine *line = new TLine(450,0,5.499995e+07,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9156957,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{3}");
   pt->Draw();
   mean_theta3->Modified();
   mean_theta3->cd();
   mean_theta3->SetSelected(mean_theta3);
}


==> figures/woInt_paper_plots/Nev_mean_theta4.C <==
void Nev_mean_theta4()
{
//=========Macro generated from canvas: mean_theta4/mean_theta4
//=========  (Thu Apr 15 22:04:20 2021) by ROOT version 6.23/01
   TCanvas *mean_theta4 = new TCanvas("mean_theta4", "mean_theta4",0,53,800,600);
   mean_theta4->SetHighLightColor(2);
   mean_theta4->Range(1.563109,-65.47493,8.830466,13.5533);
   mean_theta4->SetFillColor(0);
   mean_theta4->SetBorderMode(0);
   mean_theta4->SetBorderSize(2);
   mean_theta4->SetLogx();
   mean_theta4->SetLeftMargin(0.15);
   mean_theta4->SetRightMargin(0.15);
   mean_theta4->SetBottomMargin(0.18);
   mean_theta4->SetFrameBorderMode(0);
   mean_theta4->SetFrameBorderMode(0);
   
   Double_t mean_theta4_fx1005[5] = {
   5000,
   50000,
   5e+07,
   500,
   500000};
   Double_t mean_theta4_fy1005[5] = {
   -0.4621823,
   -1.48913,
   -45.58176,
   -0.01106013,
   -4.714256};
   Double_t mean_theta4_fex1005[5] = {
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta4_fey1005[5] = {
   0.9296578,
   0.9487753,
   0.9263972,
   0.9198437,
   0.933421};
   TGraphErrors *gre = new TGraphErrors(5,mean_theta4_fx1005,mean_theta4_fy1005,mean_theta4_fex1005,mean_theta4_fey1005);
   gre->SetName("mean_theta4");
   gre->SetTitle("#theta_{4}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1183;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta41005 = new TH1F("Graph_mean_theta41005","#theta_{4}",100,450,5.499995e+07);
   Graph_mean_theta41005->SetMinimum(-51.24985);
   Graph_mean_theta41005->SetMaximum(5.650477);
   Graph_mean_theta41005->SetDirectory(0);
   Graph_mean_theta41005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta41005->SetLineColor(ci);
   Graph_mean_theta41005->GetXaxis()->SetTitle("N_{ev}");
   Graph_mean_theta41005->GetXaxis()->CenterTitle(true);
   Graph_mean_theta41005->GetXaxis()->SetNdivisions(506);
   Graph_mean_theta41005->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta41005->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta41005->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta41005->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta41005->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta41005->GetYaxis()->CenterTitle(true);
   Graph_mean_theta41005->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta41005->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta41005->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta41005->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta41005->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta41005->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta41005->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta41005);
   
   gre->Draw("ap");
   TLine *line = new TLine(450,0,5.499995e+07,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{4}");
   pt->Draw();
   mean_theta4->Modified();
   mean_theta4->cd();
   mean_theta4->SetSelected(mean_theta4);
}


==> figures/woInt_paper_plots/mean_sigfrac.C <==
void mean_sigfrac()
{
//=========Macro generated from canvas: mean_sigfrac/mean_sigfrac
//=========  (Thu Apr 15 22:04:42 2021) by ROOT version 6.23/01
   TCanvas *mean_sigfrac = new TCanvas("mean_sigfrac", "mean_sigfrac",0,53,800,600);
   mean_sigfrac->SetHighLightColor(2);
   mean_sigfrac->Range(-120.5143,-1693.934,682.9143,323.7906);
   mean_sigfrac->SetFillColor(0);
   mean_sigfrac->SetBorderMode(0);
   mean_sigfrac->SetBorderSize(2);
   mean_sigfrac->SetLeftMargin(0.15);
   mean_sigfrac->SetRightMargin(0.15);
   mean_sigfrac->SetBottomMargin(0.18);
   mean_sigfrac->SetFrameBorderMode(0);
   mean_sigfrac->SetFrameBorderMode(0);
   
   Double_t mean_sigfrac_fx1001[6] = {
   16,
   32,
   128,
   8,
   512,
   256};
   Double_t mean_sigfrac_fy1001[6] = {
   -560.2936,
   -2.666131,
   -0.1483237,
   -1199.309,
   -0.03457091,
   -0.1090015};
   Double_t mean_sigfrac_fex1001[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t mean_sigfrac_fey1001[6] = {
   210.5307,
   0.9250746,
   1.004619,
   10.37063,
   0.9892555,
   0.9595058};
   TGraphErrors *gre = new TGraphErrors(6,mean_sigfrac_fx1001,mean_sigfrac_fy1001,mean_sigfrac_fex1001,mean_sigfrac_fey1001);
   gre->SetName("mean_sigfrac");
   gre->SetTitle("f_{sig}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1179;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_sigfrac1001 = new TH1F("Graph_mean_sigfrac1001","f_{sig}",100,0,562.4);
   Graph_mean_sigfrac1001->SetMinimum(-1330.744);
   Graph_mean_sigfrac1001->SetMaximum(122.0182);
   Graph_mean_sigfrac1001->SetDirectory(0);
   Graph_mean_sigfrac1001->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_sigfrac1001->SetLineColor(ci);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitle("N_{bins}");
   Graph_mean_sigfrac1001->GetXaxis()->CenterTitle(true);
   Graph_mean_sigfrac1001->GetXaxis()->SetNdivisions(3000506);
   Graph_mean_sigfrac1001->GetXaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_sigfrac1001->GetXaxis()->SetTitleFont(42);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_sigfrac1001->GetYaxis()->CenterTitle(true);
   Graph_mean_sigfrac1001->GetYaxis()->SetNdivisions(504);
   Graph_mean_sigfrac1001->GetYaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleOffset(1);
   Graph_mean_sigfrac1001->GetYaxis()->SetTitleFont(42);
   Graph_mean_sigfrac1001->GetZaxis()->SetLabelFont(42);
   Graph_mean_sigfrac1001->GetZaxis()->SetTitleOffset(1);
   Graph_mean_sigfrac1001->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_sigfrac1001);
   
   gre->Draw("ap");
   TLine *line = new TLine(0,0,562.4,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4599248,0.9031739,0.5400752,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("f_{sig}");
   pt->Draw();
   mean_sigfrac->Modified();
   mean_sigfrac->cd();
   mean_sigfrac->SetSelected(mean_sigfrac);
}


==> figures/woInt_paper_plots/mean_theta1.C <==
void mean_theta1()
{
//=========Macro generated from canvas: mean_theta1/mean_theta1
//=========  (Thu Apr 15 22:04:42 2021) by ROOT version 6.23/01
   TCanvas *mean_theta1 = new TCanvas("mean_theta1", "mean_theta1",0,53,800,600);
   mean_theta1->SetHighLightColor(2);
   mean_theta1->Range(-120.5143,-6.279474,682.9143,2.424859);
   mean_theta1->SetFillColor(0);
   mean_theta1->SetBorderMode(0);
   mean_theta1->SetBorderSize(2);
   mean_theta1->SetLeftMargin(0.15);
   mean_theta1->SetRightMargin(0.15);
   mean_theta1->SetBottomMargin(0.18);
   mean_theta1->SetFrameBorderMode(0);
   mean_theta1->SetFrameBorderMode(0);
   
   Double_t mean_theta1_fx1002[6] = {
   16,
   32,
   128,
   8,
   512,
   256};
   Double_t mean_theta1_fy1002[6] = {
   -3.269088,
   -0.9501943,
   -0.07941851,
   -2.390949,
   0.001221749,
   -0.01416468};
   Double_t mean_theta1_fex1002[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta1_fey1002[6] = {
   0.9213458,
   1.025955,
   1.029546,
   0.9146819,
   1.016299,
   1.046331};
   TGraphErrors *gre = new TGraphErrors(6,mean_theta1_fx1002,mean_theta1_fy1002,mean_theta1_fex1002,mean_theta1_fey1002);
   gre->SetName("mean_theta1");
   gre->SetTitle("#theta_{1}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1180;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta11002 = new TH1F("Graph_mean_theta11002","#theta_{1}",100,0,562.4);
   Graph_mean_theta11002->SetMinimum(-4.712694);
   Graph_mean_theta11002->SetMaximum(1.554426);
   Graph_mean_theta11002->SetDirectory(0);
   Graph_mean_theta11002->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta11002->SetLineColor(ci);
   Graph_mean_theta11002->GetXaxis()->SetTitle("N_{bins}");
   Graph_mean_theta11002->GetXaxis()->CenterTitle(true);
   Graph_mean_theta11002->GetXaxis()->SetNdivisions(3000506);
   Graph_mean_theta11002->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta11002->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta11002->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta11002->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta11002->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta11002->GetYaxis()->CenterTitle(true);
   Graph_mean_theta11002->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta11002->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta11002->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta11002->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta11002->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta11002->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta11002->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta11002->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta11002);
   
   gre->Draw("ap");
   TLine *line = new TLine(0,0,562.4,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{1}");
   pt->Draw();
   mean_theta1->Modified();
   mean_theta1->cd();
   mean_theta1->SetSelected(mean_theta1);
}


==> figures/woInt_paper_plots/mean_theta2.C <==
void mean_theta2()
{
//=========Macro generated from canvas: mean_theta2/mean_theta2
//=========  (Thu Apr 15 22:04:42 2021) by ROOT version 6.23/01
   TCanvas *mean_theta2 = new TCanvas("mean_theta2", "mean_theta2",0,53,800,600);
   mean_theta2->SetHighLightColor(2);
   mean_theta2->Range(-120.5143,-26.80955,682.9143,81.43236);
   mean_theta2->SetFillColor(0);
   mean_theta2->SetBorderMode(0);
   mean_theta2->SetBorderSize(2);
   mean_theta2->SetLeftMargin(0.15);
   mean_theta2->SetRightMargin(0.15);
   mean_theta2->SetBottomMargin(0.18);
   mean_theta2->SetFrameBorderMode(0);
   mean_theta2->SetFrameBorderMode(0);
   
   Double_t mean_theta2_fx1003[6] = {
   16,
   32,
   128,
   8,
   512,
   256};
   Double_t mean_theta2_fy1003[6] = {
   19.22452,
   4.44559,
   0.3824869,
   63.26263,
   0.1253342,
   0.1631072};
   Double_t mean_theta2_fex1003[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta2_fey1003[6] = {
   0.8579412,
   0.9393543,
   0.9723916,
   0.8510247,
   0.9568234,
   0.9462592};
   TGraphErrors *gre = new TGraphErrors(6,mean_theta2_fx1003,mean_theta2_fy1003,mean_theta2_fex1003,mean_theta2_fey1003);
   gre->SetName("mean_theta2");
   gre->SetTitle("#theta_{2}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1181;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta21003 = new TH1F("Graph_mean_theta21003","#theta_{2}",100,0,562.4);
   Graph_mean_theta21003->SetMinimum(-7.326003);
   Graph_mean_theta21003->SetMaximum(70.60817);
   Graph_mean_theta21003->SetDirectory(0);
   Graph_mean_theta21003->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta21003->SetLineColor(ci);
   Graph_mean_theta21003->GetXaxis()->SetTitle("N_{bins}");
   Graph_mean_theta21003->GetXaxis()->CenterTitle(true);
   Graph_mean_theta21003->GetXaxis()->SetNdivisions(3000506);
   Graph_mean_theta21003->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta21003->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta21003->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta21003->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta21003->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta21003->GetYaxis()->CenterTitle(true);
   Graph_mean_theta21003->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta21003->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta21003->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta21003->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta21003->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta21003->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta21003->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta21003->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta21003);
   
   gre->Draw("ap");
   TLine *line = new TLine(0,0,562.4,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{2}");
   pt->Draw();
   mean_theta2->Modified();
   mean_theta2->cd();
   mean_theta2->SetSelected(mean_theta2);
}


==> figures/woInt_paper_plots/mean_theta3.C <==
void mean_theta3()
{
//=========Macro generated from canvas: mean_theta3/mean_theta3
//=========  (Thu Apr 15 22:04:42 2021) by ROOT version 6.23/01
   TCanvas *mean_theta3 = new TCanvas("mean_theta3", "mean_theta3",0,53,800,600);
   mean_theta3->SetHighLightColor(2);
   mean_theta3->Range(-120.5143,-3.255976,682.9143,2.122385);
   mean_theta3->SetFillColor(0);
   mean_theta3->SetBorderMode(0);
   mean_theta3->SetBorderSize(2);
   mean_theta3->SetLeftMargin(0.15);
   mean_theta3->SetRightMargin(0.15);
   mean_theta3->SetBottomMargin(0.18);
   mean_theta3->SetFrameBorderMode(0);
   mean_theta3->SetFrameBorderMode(0);
   
   Double_t mean_theta3_fx1004[6] = {
   16,
   32,
   128,
   8,
   512,
   256};
   Double_t mean_theta3_fy1004[6] = {
   0.2895707,
   0.1110957,
   -0.0008096769,
   -1.062812,
   -0.03203987,
   0.005021092};
   Double_t mean_theta3_fex1004[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta3_fey1004[6] = {
   0.9722766,
   1.026862,
   1.025756,
   0.9023577,
   1.031095,
   1.038201};
   TGraphErrors *gre = new TGraphErrors(6,mean_theta3_fx1004,mean_theta3_fy1004,mean_theta3_fex1004,mean_theta3_fey1004);
   gre->SetName("mean_theta3");
   gre->SetTitle("#theta_{3}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1182;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta31004 = new TH1F("Graph_mean_theta31004","#theta_{3}",100,0,562.4);
   Graph_mean_theta31004->SetMinimum(-2.287871);
   Graph_mean_theta31004->SetMaximum(1.584549);
   Graph_mean_theta31004->SetDirectory(0);
   Graph_mean_theta31004->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta31004->SetLineColor(ci);
   Graph_mean_theta31004->GetXaxis()->SetTitle("N_{bins}");
   Graph_mean_theta31004->GetXaxis()->CenterTitle(true);
   Graph_mean_theta31004->GetXaxis()->SetNdivisions(3000506);
   Graph_mean_theta31004->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta31004->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta31004->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta31004->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta31004->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta31004->GetYaxis()->CenterTitle(true);
   Graph_mean_theta31004->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta31004->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta31004->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta31004->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta31004->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta31004->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta31004->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta31004->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta31004);
   
   gre->Draw("ap");
   TLine *line = new TLine(0,0,562.4,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9156957,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{3}");
   pt->Draw();
   mean_theta3->Modified();
   mean_theta3->cd();
   mean_theta3->SetSelected(mean_theta3);
}


==> figures/woInt_paper_plots/mean_theta4.C <==
void mean_theta4()
{
//=========Macro generated from canvas: mean_theta4/mean_theta4
//=========  (Thu Apr 15 22:04:42 2021) by ROOT version 6.23/01
   TCanvas *mean_theta4 = new TCanvas("mean_theta4", "mean_theta4",0,53,800,600);
   mean_theta4->SetHighLightColor(2);
   mean_theta4->Range(-120.5143,-94.92176,682.9143,19.05581);
   mean_theta4->SetFillColor(0);
   mean_theta4->SetBorderMode(0);
   mean_theta4->SetBorderSize(2);
   mean_theta4->SetLeftMargin(0.15);
   mean_theta4->SetRightMargin(0.15);
   mean_theta4->SetBottomMargin(0.18);
   mean_theta4->SetFrameBorderMode(0);
   mean_theta4->SetFrameBorderMode(0);
   
   Double_t mean_theta4_fx1005[6] = {
   16,
   32,
   128,
   8,
   512,
   256};
   Double_t mean_theta4_fy1005[6] = {
   -20.21156,
   -4.714256,
   -0.45279,
   -66.78102,
   -0.1766757,
   -0.1707572};
   Double_t mean_theta4_fex1005[6] = {
   0,
   0,
   0,
   0,
   0,
   0};
   Double_t mean_theta4_fey1005[6] = {
   0.8975716,
   0.933421,
   0.9089019,
   0.78612,
   0.9157832,
   0.9901584};
   TGraphErrors *gre = new TGraphErrors(6,mean_theta4_fx1005,mean_theta4_fy1005,mean_theta4_fex1005,mean_theta4_fey1005);
   gre->SetName("mean_theta4");
   gre->SetTitle("#theta_{4}");
   gre->SetFillStyle(1000);

   Int_t ci;      // for color index setting
   TColor *color; // for color definition with alpha
   ci = TColor::GetColor("#0000ff");
   gre->SetLineColor(ci);

   ci = 1183;
   color = new TColor(ci, 0, 0, 1, " ", 0);
   gre->SetMarkerColor(ci);
   gre->SetMarkerStyle(8);
   gre->SetMarkerSize(2);
   
   TH1F *Graph_mean_theta41005 = new TH1F("Graph_mean_theta41005","#theta_{4}",100,0,562.4);
   Graph_mean_theta41005->SetMinimum(-74.4058);
   Graph_mean_theta41005->SetMaximum(7.658056);
   Graph_mean_theta41005->SetDirectory(0);
   Graph_mean_theta41005->SetStats(0);

   ci = TColor::GetColor("#000099");
   Graph_mean_theta41005->SetLineColor(ci);
   Graph_mean_theta41005->GetXaxis()->SetTitle("N_{bins}");
   Graph_mean_theta41005->GetXaxis()->CenterTitle(true);
   Graph_mean_theta41005->GetXaxis()->SetNdivisions(3000506);
   Graph_mean_theta41005->GetXaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetXaxis()->SetLabelSize(0.06);
   Graph_mean_theta41005->GetXaxis()->SetTitleSize(0.07);
   Graph_mean_theta41005->GetXaxis()->SetTitleOffset(1.2);
   Graph_mean_theta41005->GetXaxis()->SetTitleFont(42);
   Graph_mean_theta41005->GetYaxis()->SetTitle("Pull #mu #pm #sigma");
   Graph_mean_theta41005->GetYaxis()->CenterTitle(true);
   Graph_mean_theta41005->GetYaxis()->SetNdivisions(504);
   Graph_mean_theta41005->GetYaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetYaxis()->SetLabelSize(0.06);
   Graph_mean_theta41005->GetYaxis()->SetTitleSize(0.07);
   Graph_mean_theta41005->GetYaxis()->SetTitleOffset(1);
   Graph_mean_theta41005->GetYaxis()->SetTitleFont(42);
   Graph_mean_theta41005->GetZaxis()->SetLabelFont(42);
   Graph_mean_theta41005->GetZaxis()->SetTitleOffset(1);
   Graph_mean_theta41005->GetZaxis()->SetTitleFont(42);
   gre->SetHistogram(Graph_mean_theta41005);
   
   gre->Draw("ap");
   TLine *line = new TLine(0,0,562.4,0);

   ci = TColor::GetColor("#ff0000");
   line->SetLineColor(ci);
   line->Draw();
   
   TPaveText *pt = new TPaveText(0.4699499,0.9177826,0.5300501,0.995,"blNDC");
   pt->SetName("title");
   pt->SetBorderSize(0);
   pt->SetFillColor(0);
   pt->SetFillStyle(0);
   pt->SetTextFont(42);
   TText *pt_LaTex = pt->AddText("#theta_{4}");
   pt->Draw();
   mean_theta4->Modified();
   mean_theta4->cd();
   mean_theta4->SetSelected(mean_theta4);
}

